Generative Image Inpainting with Submanifold Alignment

Image inpainting aims at restoring missing regions of corrupted images, which has many applications such as image restoration and object removal. However, current GAN-based generative inpainting models do not explicitly exploit the structural or textural consistency between restored contents and their surrounding contexts.To address this limitation, we propose to enforce the alignment (or closeness) between the local data submanifolds (or subspaces) around restored images and those around the original (uncorrupted) images during the learning process of GAN-based inpainting models. We exploit Local Intrinsic Dimensionality (LID) to measure, in deep feature space, the alignment between data submanifolds learned by a GAN model and those of the original data, from a perspective of both images (denoted as iLID) and local patches (denoted as pLID) of images. We then apply iLID and pLID as regularizations for GAN-based inpainting models to encourage two levels of submanifold alignment: 1) an image-level alignment for improving structural consistency, and 2) a patch-level alignment for improving textural details. Experimental results on four benchmark datasets show that our proposed model can generate more accurate results than state-of-the-art models.

==> fig_lid/lid_plot.py <==
import os
import numpy as np
from scipy.spatial.distance import pdist, cdist
#import keras.backend as K
from sklearn.preprocessing import scale, MinMaxScaler, StandardScaler, RobustScaler, Normalizer
#from src.util import (block_split, train_lr, compute_roc,
#                      mle_single, get_data, get_layer_wise_activations)
import matplotlib.pyplot as plt
#from keras.models import load_model
from sklearn.decomposition import PCA
import matplotlib.gridspec as gridspec
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

PATH_DATA = "../data/"
PATH_IMAGES = "plot/"

# lid of a single query point x
def mle_single(data, x, k=20):
    data = np.asarray(data, dtype=np.float32)
    x = np.asarray(x, dtype=np.float32)
    # print('x.ndim',x.ndim)
    if x.ndim == 1:
        x = x.reshape((-1, x.shape[0]))
    # dim = x.shape[1]

    k = min(k, len(data)-1)
    f = lambda v: - k / np.sum(np.log(v/v[-1]))
    a = cdist(x, data)
    a = np.apply_along_axis(np.sort, axis=1, arr=a)[:,1:k+1]
    a = np.apply_along_axis(f, axis=1, arr=a)
    return a[0]

def lid_toy_example_inpainting(k):
    """
    toy examples for the explaination of LID
    :return:
    """
    center1 = np.array([0.5, 0.5])
    # randomly generate 10 nearest neighbors of x1
    x1 = np.random.uniform(0.2, 0.8, k)
    y1 = np.random.uniform(0.3, 0.7, k)
    # print(x1,y1)

    # mean distance of cluster 1
    dists = np.sqrt((x1-center1[0])**2 + (y1-center1[1])**2)
    r1 = np.mean(dists)
    # lid of center 1
    points = np.stack((x1, y1), axis=1)
    lid1 = mle_single(points, center1, k)
    print('mean distance: %.2f, LID: %.2f using k=%s' % (r1, lid1, k))

    center2 = np.array([1.85, 0.5])
    # shift points from the first cluster to center2 cluster
    # x2, y2 = r1 * np.cos(s_theta), r1 * np.sin(s_theta)
    x2 = x1 + 0.9
    y2 = y1

    # mean distance pf cluster 2
    dists = np.sqrt((x2 - center2[0]) ** 2 + (y2 - center2[1]) ** 2)
    r2 = np.mean(dists)
    # lid of center 1
    points = np.stack((x2, y2), axis=1)
    lid2 = mle_single(points, center2, k)
    print('mean distance: %.2f, LID: %.2f using k=%s' % (r2, lid2, k))

    # plots
    plt.figure(figsize=(7, 4))
    plt.scatter([center1[0]], [center1[1]], marker='*', c='r', s=80, label=r'Original image $y$')
    plt.scatter([center2[0]], [center2[1]], marker='*', c='r', s=80)
    plt.scatter(x1, y1, marker='o', s=15, c='b', label=r'Generated images $Z$')
    plt.scatter(x2, y2, marker='o', s=15, c='b')

    # plot inner circle
    #plt.scatter(cx2, cy2, marker='--', s=5, c='r', label='adv subspace')

    ax = plt.gca()
    ax.text(0.25, 0.18, r'iLID$(y, Z)$=$%.2f$' % (lid1), fontsize=15)
    ax.text(1.1, 0.18, r'iLID$(y, Z)$=$%.2f$' % (lid2), fontsize=15)

    # ax.text(1.19, 0.57, r'adversarial', fontsize=10)
    # ax.text(1.21, 0.53, r'subspace', fontsize=10)

    plt.ylim([0.138, 0.9])
    plt.xlim([0.0, 2.0])
    #plt.title("LID characterizes local distance distribution")
    plt.tight_layout()
    plt.legend(loc='upper center', ncol=3, prop={'size': 15})
    # Hide the right and top spines
    # ax = plt.gca()
    # ax.spines['right'].set_visible(False)
    # ax.spines['top'].set_visible(False)
    #
    # # Only show ticks on the left and bottom spines
    # ax.yaxis.set_ticks_position('left')
    # ax.xaxis.set_ticks_position('bottom')

    #os.makedirs(PATH_IMAGES)
    plt.savefig(os.path.join(PATH_IMAGES, "lid_toy_example_inpainting.pdf"))
    plt.show()

lid_toy_example_inpainting(50)

